Transverse momentum dependent feed-down fractions for bottomonium production

We extract transverse momentum dependent feed-down fractions for bottomonium production using a data-driven approach. We use data published by the ATLAS, CMS, and LHCb Collaborations for sqrt(s) = 7 TeV proton-proton collisions. Based on this collected data, we produce fits to the differential cross sections for the production of both S- and P-wave bottomonium states. Combining these fits with branching ratios for excited state decays from the Particle Data Group, we compute the feed-down fractions for both the Upsilon(1S) and Upsilon(2S) as a function of transverse momentum. Our results indicate a strong dependence on transverse momentum, which is consistent with prior extractions of the feed-down fractions. When evaluated at the average momentum of the states, we find that approximately 75% of Upsilon(1S) and Upsilon(2S) states are produced directly. Our results for the transverse momentum dependent feed-down fractions are provided in tabulated form so that they can be used by other research groups.

==> anc/feeddown-ATLAS-1S.tsv <==
# pT [GeV]	1S	1S error	2S	2S error	1P	1P error	3S	3S error	2P	2P error
0.5	0.85507993	0.0058783756	0.050808056	0.0024203295	0.028377684	0.0019895285	0.0072451689	0.0001685308	0.058489166	0.0057864205
1.9	0.84077156	0.0057069707	0.051911394	0.0017769233	0.060926194	0.0041821416	0.0061933019	0.00014399396	0.04019755	0.0038900695
3.3	0.81605842	0.0069086812	0.054580791	0.0017069996	0.085765338	0.0058687505	0.0063997262	0.00014879228	0.037195729	0.0035838003
4.7	0.78712476	0.0083498106	0.058722045	0.0017699019	0.1092608	0.0074676173	0.00709831	0.00016503374	0.037794082	0.0036362185
6.1	0.75586687	0.0098668339	0.0637624	0.0018948175	0.13218026	0.0090289336	0.0081205979	0.00018879853	0.040069878	0.0038532071
7.5	0.72409903	0.011369642	0.069198203	0.0020510669	0.15411709	0.010524236	0.0093621247	0.00021765913	0.043223559	0.0041557509
8.9	0.69332343	0.012792997	0.07465603	0.0022207477	0.1744825	0.011913027	0.010735633	0.00024958825	0.046802409	0.0044996194
10.3	0.66454698	0.014096228	0.079898187	0.0023927867	0.19286037	0.01316673	0.012167757	0.00028288088	0.050526709	0.0048576413
11.7	0.63829545	0.015260909	0.084797723	0.0025605862	0.20907982	0.014273557	0.013601382	0.00031620915	0.054225627	0.0052132739
13.1	0.61472998	0.016284941	0.089304474	0.0027205531	0.22316847	0.015235299	0.014996113	0.00034863357	0.057800959	0.0055570274
14.5	0.59377886	0.017176219	0.093415133	0.0028710356	0.2352776	0.016062202	0.016326321	0.00037955791	0.061202085	0.0058840195
15.9	0.57524398	0.017947642	0.097151633	0.0030115693	0.24561814	0.016768599	0.017577969	0.00040865559	0.06440828	0.0061922571
17.3	0.55887304	0.018613814	0.10054734	0.0031423704	0.25441764	0.01736997	0.018745327	0.00043579336	0.067416654	0.0064814681
18.7	0.54440319	0.019189136	0.10363902	0.0032640117	0.26189532	0.017881238	0.019828171	0.00046096626	0.070234294	0.0067523412
20.1	0.53158447	0.019686838	0.10646258	0.0033772247	0.26824995	0.018315938	0.020829662	0.00048424803	0.07287334	0.0070060513
21.5	0.52019075	0.020118602	0.10905101	0.0034827855	0.27365538	0.018685912	0.021754836	0.00050575613	0.075348034	0.0072439736
22.9	0.51002329	0.020494493	0.11143365	0.0035814509	0.27826044	0.019001299	0.022609606	0.00052562839	0.077673009	0.0074675201
24.3	0.50091049	0.02082306	0.11363614	0.0036739274	0.28219088	0.019270667	0.023400129	0.00054400833	0.079862366	0.0076780499
25.7	0.49270566	0.021111503	0.11568058	0.0037608571	0.28555213	0.019501203	0.024132429	0.00056103624	0.08192921	0.0078768257
27.1	0.48528413	0.021365859	0.11758599	0.0038428146	0.28843224	0.019698906	0.024812182	0.00057684438	0.083885464	0.0080649951
28.5	0.47854026	0.021591179	0.11936865	0.0039203093	0.29090464	0.019868783	0.025444619	0.00059155449	0.085741836	0.0082435887
29.9	0.47238457	0.02179169	0.12104252	0.0039937907	0.29303056	0.020015008	0.026034484	0.00060527704	0.087507871	0.0084135242
31.3	0.4667412	0.021970933	0.12261958	0.0040636539	0.29486114	0.020141068	0.026586043	0.00061811123	0.089192034	0.0085756155
32.7	0.46154576	0.02213188	0.12411014	0.0041302462	0.29643917	0.02024988	0.027103102	0.00063014565	0.090801824	0.008730583
34.1	0.45674344	0.022277032	0.1255231	0.0041938728	0.29780054	0.020343893	0.027589047	0.00064145903	0.092343875	0.0088790639
35.5	0.45228745	0.022408498	0.12686615	0.0042548025	0.29897545	0.020425167	0.028046886	0.00065212125	0.093824061	0.0090216221
36.9	0.44813774	0.022528066	0.12814599	0.0043132719	0.29998939	0.02049544	0.028479283	0.00066219423	0.095247589	0.0091587573
38.3	0.4442599	0.022637253	0.12936846	0.0043694905	0.30086395	0.020556185	0.028888601	0.00067173287	0.096619083	0.009290913
39.7	0.44062428	0.022737353	0.13053866	0.0044236435	0.30161747	0.020608653	0.029276936	0.00068078585	0.097942657	0.0094184838
41.1	0.43720522	0.022829471	0.13166107	0.0044758956	0.30226557	0.02065391	0.029646151	0.00068939636	0.099221981	0.0095418215
42.5	0.43398047	0.022914556	0.13273968	0.0045263934	0.30282162	0.020692869	0.029997901	0.00069760285	0.10046034	0.0096612407
43.9	0.43093062	0.022993425	0.13377797	0.0045752679	0.30329708	0.020726313	0.030333661	0.00070543951	0.10166067	0.0097770231
45.3	0.42803874	0.023066785	0.13477907	0.0046226362	0.30370183	0.020754915	0.030654747	0.00071293687	0.10282561	0.0098894221
46.7	0.42528998	0.023135245	0.13574575	0.0046686037	0.30404438	0.020779257	0.030962337	0.00072012222	0.10395756	0.0099986659
48.1	0.42267125	0.023199337	0.13668049	0.0047132653	0.30433211	0.020799842	0.031257485	0.00072701999	0.10505866	0.01010496
49.5	0.42017104	0.023259526	0.13758553	0.0047567065	0.30457141	0.020817107	0.031541139	0.00073365213	0.10613087	0.010208493
50.9	0.41777915	0.023316214	0.13846288	0.0047990049	0.30476788	0.020831435	0.03181415	0.00074003837	0.10717595	0.010309432
52.3	0.41548649	0.023369759	0.13931434	0.0048402309	0.30492636	0.020843156	0.032077287	0.00074619651	0.10819552	0.010407932
53.7	0.41328502	0.023420471	0.14014155	0.0048804485	0.30505113	0.020852562	0.032331245	0.00075214262	0.10919105	0.010504135
55.1	0.41116753	0.023468626	0.14094601	0.0049197162	0.30514592	0.02085991	0.032576652	0.00075789125	0.11016389	0.010598168
56.5	0.40912757	0.023514468	0.14172907	0.0049580873	0.30521402	0.020865422	0.03281408	0.00076345561	0.11111526	0.01069015
57.9	0.40715936	0.023558211	0.14249197	0.004995611	0.30525832	0.020869298	0.033044048	0.0007688477	0.11204631	0.010780189
59.3	0.40525767	0.023600047	0.14323584	0.0050323322	0.30528138	0.020871712	0.033267029	0.00077407846	0.11295808	0.010868385
60.7	0.40341783	0.023640147	0.14396172	0.0050682922	0.30528547	0.02087282	0.033483454	0.00077915786	0.11385153	0.01095483
62.1	0.40163557	0.023678662	0.14467056	0.0051035292	0.3052726	0.020872758	0.033693718	0.00078409504	0.11472755	0.01103961
63.5	0.39990704	0.023715728	0.14536325	0.0051380787	0.30524456	0.020871649	0.033898184	0.00078889836	0.11558696	0.011122802
64.9	0.39822875	0.023751468	0.1460406	0.0051719732	0.30520292	0.020869602	0.034097184	0.0007935755	0.11643054	0.01120448
66.3	0.39659751	0.02378599	0.14670335	0.0052052431	0.30514912	0.020866714	0.034291024	0.00079813352	0.117259	0.011284712
67.7	0.39501041	0.023819392	0.14735221	0.0052379165	0.30508441	0.020863071	0.034479985	0.00080257892	0.11807298	0.011363562
69.1	0.3934648	0.023851764	0.14798781	0.0052700198	0.30500993	0.020858751	0.034664328	0.00080691771	0.11887313	0.011441088
70.5	0.39195824	0.023883185	0.14861076	0.0053015773	0.3049267	0.020853824	0.034844293	0.00081115543	0.11966	0.011517345


==> anc/feeddown-ATLAS-2S.tsv <==
# pT [GeV]	2S	2S error	3S	3S error	2P	2P error
0.5	0.66824498	0.029471109	0.040664723	0.0030697656	0.2910903	0.02928314
1.9	0.74408908	0.021657214	0.03788355	0.0028596104	0.21802737	0.021437674
3.3	0.76458004	0.019546189	0.038256981	0.0028877937	0.19716298	0.019298126
4.7	0.77212598	0.018657266	0.0398298	0.0030065144	0.18804422	0.018378164
6.1	0.77390776	0.018289717	0.042060916	0.0031749202	0.18403132	0.017976439
7.5	0.77273998	0.018187685	0.044614821	0.00336769	0.1826452	0.017837823
8.9	0.77006789	0.018227309	0.047256108	0.0035670572	0.18267601	0.017839913
10.3	0.76670431	0.018341466	0.049827337	0.0037611387	0.18346836	0.017917155
11.7	0.76311228	0.018492315	0.05223402	0.0039428015	0.1846537	0.018032978
13.1	0.75954847	0.018658407	0.054428598	0.0041084545	0.18602294	0.018166761
14.5	0.75614658	0.018827753	0.056395346	0.0042569102	0.18745807	0.018306931
15.9	0.75296816	0.018993865	0.058138174	0.0043884633	0.18889366	0.018447101
17.3	0.75003357	0.019153446	0.059671822	0.0045042266	0.19029461	0.018583866
18.7	0.74734063	0.019305025	0.061016053	0.004605692	0.19164332	0.018715532
20.1	0.74487571	0.019448164	0.062192101	0.0046944629	0.19293218	0.018841376
21.5	0.74262008	0.019582984	0.063220656	0.0047721012	0.19415926	0.018961224
22.9	0.74055347	0.019709896	0.064120842	0.0048400511	0.19532569	0.019075196
24.3	0.738656	0.019829442	0.064909789	0.0048996059	0.19643421	0.019183569
25.7	0.73690913	0.019942207	0.065602544	0.0049519015	0.19748832	0.019286686
27.1	0.73529605	0.020048771	0.066212165	0.0049979238	0.19849179	0.019384917
28.5	0.73380176	0.020149683	0.066749896	0.0050385218	0.19944834	0.019478626
29.9	0.73241305	0.020245451	0.067225382	0.0050744233	0.20036157	0.019568162
31.3	0.73111833	0.020336535	0.067646871	0.0051062511	0.2012348	0.019653848
32.7	0.72990745	0.020423351	0.068021418	0.0051345377	0.20207113	0.019735984
34.1	0.72877158	0.02050627	0.068355056	0.0051597383	0.20287337	0.01981484
35.5	0.72770298	0.020585624	0.068652949	0.0051822428	0.20364408	0.019890665
36.9	0.7266949	0.020661711	0.068919527	0.0052023854	0.20438558	0.019963683
38.3	0.72574143	0.020734795	0.069158599	0.0052204536	0.20509997	0.020034094
39.7	0.72483739	0.020805112	0.069373443	0.0052366946	0.20578917	0.020102084
41.1	0.72397822	0.020872874	0.069566891	0.0052513222	0.20645489	0.020167817
42.5	0.7231599	0.02093827	0.069741393	0.0052645212	0.20709871	0.020231444
43.9	0.72237889	0.021001471	0.069899077	0.0052764522	0.20772204	0.020293102
45.3	0.72163203	0.021062628	0.070041795	0.0052872547	0.20832618	0.020352914
46.7	0.72091654	0.021121881	0.070171161	0.0052970507	0.2089123	0.020410993
48.1	0.72022991	0.021179354	0.070288589	0.0053059467	0.2094815	0.020467444
49.5	0.71956994	0.021235161	0.070395318	0.0053140361	0.21003474	0.020522359
50.9	0.71893462	0.021289403	0.070492438	0.0053214012	0.21057294	0.020575826
52.3	0.71832216	0.021342175	0.070580909	0.0053281143	0.21109693	0.020627923
53.7	0.71773096	0.021393562	0.070661581	0.0053342396	0.21160746	0.020678725
55.1	0.71715954	0.021443642	0.070735206	0.0053398337	0.21210525	0.020728299
56.5	0.71660661	0.021492487	0.070802449	0.0053449468	0.21259095	0.020776706
57.9	0.71607095	0.021540163	0.070863906	0.0053496238	0.21306515	0.020824004
59.3	0.71555148	0.02158673	0.070920106	0.0053539045	0.21352841	0.020870247
60.7	0.71504722	0.021632245	0.070971522	0.0053578247	0.21398126	0.020915484
62.1	0.71455725	0.021676758	0.071018577	0.0053614163	0.21442417	0.020959762
63.5	0.71408074	0.021720318	0.071061651	0.0053647078	0.2148576	0.021003123
64.9	0.71361695	0.02176297	0.071101087	0.005367725	0.21528197	0.021045608
66.3	0.71316515	0.021804754	0.07113719	0.0053704911	0.21569766	0.021087253
67.7	0.71272472	0.02184571	0.071170239	0.0053730269	0.21610504	0.021128095
69.1	0.71229506	0.021885873	0.071200483	0.0053753515	0.21650446	0.021168165
70.5	0.71187561	0.021925276	0.071228151	0.0053774817	0.21689624	0.021207496


==> anc/feeddown-CMS-1S.tsv <==
# pT [GeV]	1S	1S error	2S	2S error	1P	1P error	3S	3S error	2P	2P error
0.5	0.75191519	0.013972513	0.024854076	0.0054964645	0.067996288	0.0047690342	0.012988343	0.00030207058	0.1422461	0.014189572
1.9	0.81233331	0.0078421647	0.041316131	0.0022135251	0.083737675	0.0057485705	0.0070997498	0.00016518528	0.055513135	0.0053830471
3.3	0.80721571	0.0079381771	0.045769325	0.0017950381	0.097982642	0.0067053915	0.0064874736	0.00015094958	0.042544852	0.0041021299
4.7	0.78703048	0.0088177841	0.05123307	0.0017543503	0.11499012	0.0078597097	0.0069961229	0.00016274738	0.039750205	0.0038254667
6.1	0.75928707	0.010024885	0.057845732	0.0018494235	0.13415121	0.0091638883	0.0081103585	0.00018861849	0.040605631	0.0039051353
7.5	0.72792172	0.011374392	0.065130451	0.0020075754	0.15415564	0.01052703	0.009633216	0.00022399353	0.043158981	0.0041497133
8.9	0.69565758	0.012740777	0.072628787	0.0021951715	0.17375334	0.011863305	0.011423636	0.00026559683	0.04653666	0.0044741587
10.3	0.66432268	0.014041833	0.080011537	0.0023934229	0.19204453	0.013111054	0.013355109	0.00031048715	0.050266148	0.0048326594
11.7	0.63500173	0.015231884	0.087081985	0.0025913312	0.20852423	0.014235657	0.015316751	0.00035608445	0.054075306	0.0051988924
13.1	0.60821956	0.016292037	0.093745078	0.0027826478	0.22300603	0.015224274	0.017220305	0.00040033449	0.057809031	0.0055578805
14.5	0.58412536	0.017220524	0.099972045	0.0029641276	0.23551506	0.016078533	0.019003318	0.00044178358	0.06138421	0.0059016108
15.9	0.56264316	0.01802516	0.10577209	0.0031343983	0.24619528	0.016808189	0.020627586	0.00047954279	0.064761891	0.0062263366
17.3	0.54357826	0.018718254	0.11117332	0.0032932131	0.2552442	0.017426669	0.022074747	0.00051318543	0.067929477	0.0065308542
18.7	0.52668559	0.019313521	0.11621129	0.003440965	0.26287267	0.017948323	0.023341027	0.00054262456	0.070889421	0.0068154095
20.1	0.5117099	0.019824375	0.12092269	0.0035783797	0.26928282	0.018386915	0.024432386	0.00056799982	0.073652204	0.00708102
21.5	0.49840743	0.02026311	0.12534228	0.0037063264	0.27465757	0.018754905	0.025360624	0.00058958672	0.07623209	0.0073290657
22.9	0.48655627	0.020640571	0.12950152	0.0038257072	0.27915703	0.019063202	0.02614054	0.00060773027	0.078644641	0.0075610496
24.3	0.4759599	0.020966115	0.1334283	0.0039373942	0.28291848	0.019321162	0.026787991	0.00062279991	0.080905323	0.0077784637
25.7	0.46644736	0.02124771	0.13714699	0.0040421976	0.2860582	0.01953671	0.027318672	0.00063516103	0.083028776	0.0079827188
27.1	0.45787136	0.021492079	0.14067882	0.0041408525	0.28867396	0.01971651	0.027747395	0.00064515829	0.085028464	0.0081751117
28.5	0.45010588	0.021704876	0.14404221	0.0042340156	0.29084762	0.019866142	0.028087719	0.000653107	0.086916568	0.0083568146
29.9	0.44304337	0.021890843	0.14725321	0.0043222679	0.29264763	0.019990272	0.028351805	0.00065928979	0.088703986	0.0085288756
31.3	0.43659222	0.022053956	0.15032579	0.0044061206	0.29413118	0.020092802	0.028550403	0.00066395633	0.090400414	0.0086922266
32.7	0.43067433	0.02219755	0.15327217	0.0044860219	0.29534613	0.020176993	0.02869292	0.00066732504	0.092014446	0.0088476932
34.1	0.4252231	0.022324428	0.1561031	0.0045623646	0.29633258	0.020245581	0.028787533	0.00066958559	0.093553687	0.0089960055
35.5	0.42018159	0.022436953	0.15882803	0.0046354924	0.2971242	0.020300861	0.028841308	0.0006709019	0.095024868	0.0091378095
36.9	0.41550106	0.022537116	0.16145532	0.0047057066	0.29774934	0.020344766	0.028860338	0.00067141513	0.096433948	0.0092736766
38.3	0.41113962	0.022626604	0.16399241	0.0047732718	0.29823189	0.020378928	0.028849859	0.00067124658	0.097786211	0.0094041135
39.7	0.40706123	0.022706849	0.16644594	0.0048384206	0.29859211	0.020404726	0.028814365	0.00067050029	0.09908635	0.0095295698
41.1	0.40323475	0.022779069	0.16882182	0.0049013582	0.29884718	0.020423334	0.02875771	0.00066926546	0.10033854	0.0096504456
42.5	0.3996332	0.022844305	0.17112539	0.0049622657	0.2990117	0.020435748	0.028683199	0.00066761852	0.10154651	0.0097670977
43.9	0.39623315	0.022903447	0.17336145	0.0050213039	0.29909815	0.020442819	0.028593664	0.00066562491	0.10271359	0.009879845
45.3	0.39301417	0.022957259	0.17553433	0.0050786156	0.29911721	0.020445275	0.028491532	0.00066334072	0.10384276	0.0099889731
46.7	0.38995842	0.023006401	0.17764797	0.0051343282	0.29907802	0.020443741	0.028378886	0.00066081404	0.10493672	0.010094739
48.1	0.38705023	0.023051439	0.17970594	0.0051885554	0.29898846	0.020438755	0.02825751	0.00065808605	0.10599787	0.010197373
49.5	0.38427583	0.023092867	0.1817115	0.0052413994	0.29885532	0.020430781	0.028128936	0.0006551921	0.1070284	0.010297085
50.9	0.3816231	0.023131111	0.18366764	0.0052929521	0.29868447	0.020420218	0.027994478	0.0006521625	0.1080303	0.010394064
52.3	0.3790813	0.023166541	0.18557709	0.0053432961	0.298481	0.020407413	0.027855267	0.00064902328	0.10900535	0.010488481
53.7	0.37664089	0.023199483	0.18744235	0.0053925064	0.2982493	0.020392669	0.027712271	0.00064579675	0.10995518	0.010580492
55.1	0.37429342	0.023230219	0.18926573	0.0054406509	0.29799322	0.020376247	0.027566322	0.00064250209	0.1108813	0.010670239
56.5	0.37203133	0.023258998	0.19104937	0.0054877914	0.29771611	0.020358376	0.027418136	0.00063915575	0.11178505	0.010757852
57.9	0.36984788	0.023286035	0.19279523	0.0055339842	0.29742087	0.020339254	0.027268327	0.00063577186	0.1126677	0.01084345
59.3	0.36773701	0.023311525	0.19450514	0.0055792807	0.29711006	0.020319057	0.027117421	0.00063236253	0.11353037	0.010927143
60.7	0.3656933	0.023335634	0.19618078	0.0056237281	0.29678592	0.020297937	0.026965871	0.00062893814	0.11437412	0.011009032
62.1	0.36371185	0.023358512	0.19782374	0.0056673696	0.29645041	0.020276028	0.026814064	0.00062550759	0.11519994	0.011089207
63.5	0.36178825	0.023380291	0.19943548	0.0057102451	0.29610524	0.020253448	0.02666233	0.00062207848	0.1160087	0.011167756
64.9	0.35991851	0.023401088	0.20101736	0.0057523915	0.29575193	0.020230301	0.026510953	0.00061865732	0.11680125	0.011244757
66.3	0.35809901	0.023421007	0.20257066	0.0057938426	0.29539181	0.020206677	0.026360176	0.00061524963	0.11757835	0.011320284
67.7	0.35632646	0.023440138	0.20409657	0.0058346299	0.29502606	0.020182657	0.026210201	0.00061186013	0.11834071	0.011394404
69.1	0.35459787	0.023458565	0.20559622	0.0058747826	0.2946557	0.020158312	0.026061205	0.00060849279	0.119089	0.011467181
70.5	0.35291051	0.023476361	0.20707066	0.005914328	0.29428166	0.020133704	0.025913332	0.00060515097	0.11982384	0.011538674


==> anc/feeddown-CMS-2S.tsv <==
# pT [GeV]	2S	2S error	3S	3S error	2P	2P error
0.5	0.2951004	0.065044931	0.065810031	0.0049681197	0.63908957	0.064845585
1.9	0.63220938	0.031898767	0.046360755	0.0034997529	0.32142986	0.031670789
3.3	0.70810112	0.024671206	0.042831428	0.003233424	0.24906745	0.024396968
4.7	0.73972064	0.021546087	0.043106321	0.0032541277	0.21717304	0.021231451
6.1	0.75445834	0.019931839	0.045140895	0.0034076095	0.20040077	0.019577874
7.5	0.76111301	0.019039162	0.048039949	0.0036263487	0.19084704	0.01863984
8.9	0.76360418	0.018532886	0.051254267	0.00386891	0.18514155	0.018081169
10.3	0.76396925	0.018243893	0.054417287	0.0041076256	0.18161347	0.017736317
11.7	0.76333937	0.018078833	0.057295717	0.0043248787	0.17936492	0.017516748
13.1	0.76234998	0.017983999	0.059760321	0.0045109055	0.1778897	0.017372734
14.5	0.76134805	0.017928078	0.061759002	0.0046617675	0.17689295	0.017275401
15.9	0.76050956	0.017892881	0.063291905	0.0047774728	0.17619854	0.017207547
17.3	0.75991027	0.01786802	0.064390774	0.0048604168	0.17569896	0.0171587
18.7	0.75956908	0.01784774	0.065103613	0.0049142243	0.17532731	0.017122354
20.1	0.75947447	0.017829017	0.065484333	0.004942966	0.1750412	0.017094396
21.5	0.75960029	0.017810405	0.065586378	0.0049506779	0.17481333	0.017072178
22.9	0.75991497	0.017791342	0.065459224	0.0049410959	0.17462581	0.017053966
24.3	0.76038648	0.017771738	0.065146751	0.0049175332	0.17446677	0.01703861
25.7	0.76098502	0.017751741	0.064686787	0.0048828457	0.1743282	0.01702533
27.1	0.76168408	0.017731593	0.064111295	0.0048394461	0.17420463	0.017013594
28.5	0.76246083	0.017711559	0.063446898	0.0047893438	0.17409228	0.017003031
29.9	0.76329598	0.017691887	0.06271553	0.0047341941	0.17398849	0.01699338
31.3	0.7641735	0.017672791	0.061935108	0.0046753489	0.17389139	0.016984454
32.7	0.7650802	0.017654447	0.061120172	0.004613905	0.17379963	0.016976116
34.1	0.76600534	0.01763699	0.060282448	0.0045507468	0.17371221	0.016968267
35.5	0.76694023	0.017620517	0.059431338	0.0044865835	0.17362843	0.016960832
36.9	0.76787792	0.017605099	0.058574341	0.0044219803	0.17354774	0.016953754
38.3	0.76881288	0.017590777	0.0577174	0.004357385	0.17346973	0.016946989
39.7	0.76974073	0.017577573	0.056865189	0.0042931501	0.17339408	0.016940501
41.1	0.77065807	0.017565491	0.056021357	0.0042295503	0.17332057	0.016934265
42.5	0.77156229	0.017554521	0.055188717	0.0041667974	0.17324899	0.016928257
43.9	0.7724514	0.017544646	0.05436941	0.0041050525	0.17317919	0.016922458
45.3	0.77332392	0.017535838	0.053565031	0.0040444356	0.17311105	0.016916854
46.7	0.77417881	0.017528065	0.052776739	0.0039850339	0.17304445	0.016911432
48.1	0.77501534	0.017521291	0.052005339	0.0039269077	0.17297932	0.016906179
49.5	0.77583308	0.017515478	0.051251354	0.0038700962	0.17291557	0.016901085
50.9	0.77663179	0.017510584	0.050515081	0.0038146218	0.17285313	0.016896143
52.3	0.7774114	0.017506571	0.04979664	0.0037604929	0.17279196	0.016891344
53.7	0.77817201	0.017503395	0.049096007	0.0037077077	0.17273199	0.016886681
55.1	0.77891378	0.017501018	0.048413045	0.0036562558	0.17267318	0.016882148
56.5	0.77963699	0.017499399	0.047747532	0.0036061202	0.17261548	0.016877738
57.9	0.78034196	0.017498501	0.04709918	0.003557279	0.17255886	0.016873447
59.3	0.78102907	0.017498284	0.046467648	0.0035097064	0.17250328	0.016869268
60.7	0.78169874	0.017498715	0.045852559	0.0034633738	0.1724487	0.016865198
62.1	0.78235141	0.017499757	0.045253509	0.0034182507	0.17239509	0.016861232
63.5	0.78298751	0.017501379	0.044670076	0.003374305	0.17234241	0.016857365
64.9	0.78360753	0.017503547	0.044101825	0.0033315041	0.17229065	0.016853595
66.3	0.78421192	0.017506234	0.043548316	0.0032898146	0.17223976	0.016849917
67.7	0.78480116	0.017509409	0.043009109	0.0032492033	0.17218974	0.016846327
69.1	0.7853757	0.017513046	0.042483764	0.0032096368	0.17214054	0.016842823
70.5	0.78593601	0.017517119	0.041971846	0.0031710825	0.17209214	0.016839402

